Some Languages are More Equal than Others: Probing Deeper into the Linguistic Disparity in the NLP World

Linguistic disparity in the NLP world is a problem that has been widely acknowledged recently. However, different facets of this problem, or the reasons behind this disparity are seldom discussed within the NLP community. This paper provides a comprehensive analysis of the disparity that exists within the languages of the world. We show that simply categorising languages considering data availability may not be always correct. Using an existing language categorisation based on speaker population and vitality, we analyse the distribution of language data resources, amount of NLP/CL research, inclusion in multilingual web-based platforms and the inclusion in pre-trained multilingual models. We show that many languages do not get covered in these resources or platforms, and even within the languages belonging to the same language group, there is wide disparity. We analyse the impact of family, geographical location, GDP and the speaker population of languages and provide possible reasons for this disparity, along with some suggestions to overcome the same.

==> images/GenrateStats.py <==
from PIL import ImageColor

f = open("../anthology.bib", "r", encoding="utf-8")
g=open("languageList.txt", "r", encoding="utf-8")


years={}
totalCount=0
languageCount=0


def processLang(s):
	u=s.title()
	b=s.title()
	for c in b:
		if c.isupper():
			b=b.replace(c, "{"+c+"}", 1)		
	return [s,u,b]


	


#print(processLang("sinhala"))
#print(processLang("egyptian arabic"))




queryWords={}
#queryWords["Sinhala"]=["Sinhala","Sinhalese","sinhala","sinhalese","{S}inhala","{S}inhalese"]

for lang in g:
	lang=lang.split("(")
	lang[-1]=lang[-1].replace(")","")
	lang=[l.strip() for l in lang]
	langExpanded=[]
	for l in lang:
		langExpanded=langExpanded+processLang(l)
	queryWords[lang[0]]=langExpanded
	#print(langExpanded)

#exit()

#queryWords={}
#queryWords["Chinese"]=processLang("Chinese")
#queryWords["Nynorsk"]=processLang("Nynorsk")

paperList={}


for x in f:
	if("booktitle" not in x)and("title" in x or "Title" in x):
		totalCount=totalCount+1
		print(totalCount)
		for lang in queryWords:	
			if lang not in paperList:
				paperList[lang]=list()
			if(any([q in x for q in queryWords[lang]])):
				try:
					title=x[x.index("\"")+1:x.rindex("\"")]
				except:
					if(len(title)==0):
						title=x[x.index("{")+1:x.rindex("}")]
				paperList[lang].append(title)

h = open("lagACLcounts.txt", "w")
#h = open("lagACLcountsChineseAndNynorsk.txt", "w")
h.write(str(totalCount)+"\n")

for lang in paperList:
	h.write(lang+":"+str(len(paperList[lang]))+"\n")
	#for p in paperList[lang]:
	#	print(p)
h.close()



exit()






















y=[str(x) for x in range(minYear,maxYear+1)]

f = open("paperFreq.txt", "w")
for x in y:	
	if x in years:
		f.write("("+str(x)+","+str(years[x])+")\n")
	else:
		f.write("("+str(x)+",0)\n")
f.close()


	





fa = open("affiliations.csv", "r", encoding="utf-8")
fb = open("alias.csv", "r", encoding="utf-8")
authorList={}
coauthorList={}
groupList={}

dis={}
for a in fb:
	a=a.split(",")
	a[1]=a[1].split("\n")[0]
	dis[a[0]]=a[1]


peopleOfAffiliation={}
for a in fa:
	a=a.split(",")
	a[1]=a[1].split("\n")[0]
	
	if a[1] in peopleOfAffiliation:
		peopleOfAffiliation[a[1]].append(a[0])
	else:
		peopleOfAffiliation[a[1]]=[a[0]]
	


def disambiguate(n):
	if n in dis:
		return dis[n]
	return n


def getAuthorPairs(X):
	#print(X)
	X=[ [disambiguate(x),disambiguate(y)] for x in X for y in X if x!=y]
	Y=[]
	for x in X:
		x.sort()
		#x=sortByPaperCount(x)
		if x not in Y:
			Y.append(x)
	Y.sort()
	return Y

def getAuthorGroups(X):
	X=[disambiguate(x) for x in X]
	X.sort()
	return X

def addtoAuthorList(X):
	for x in X:
		x=disambiguate(x)
		if x in authorList:
			authorList[x]=authorList[x]+1
		else:
			authorList[x]=1

def addToCoauthorList(X):
	for x in X:
		x="_".join(x)
		if x in coauthorList:
			coauthorList[x]=coauthorList[x]+1
		else:
			coauthorList[x]=1



def addToGroupList(X):
	for x in X:
		x="_".join(x)
		if x in groupList:
			groupList[x]=groupList[x]+1
		else:
			groupList[x]=1
		

def findMaxMin(maxCount,minCount):
	for x in authorList:
		maxCount=max(maxCount,authorList[x])
		minCount=min(minCount,authorList[x])
	return maxCount,minCount


groups=[]

for x in f:
	if("author" in x or "Author" in x):		
		x=x[x.index("{")+1:x.rindex("}")];
		x = x.split(" and ")
		x=[n if "," not in n else " ".join(n.split(", ")[::-1]) for n in x]
		addtoAuthorList(x)
		g=getAuthorGroups(x)
		groups.append(g)
		x=getAuthorPairs(x)
		addToCoauthorList(x)
maxCount,minCount=findMaxMin(0,9999)
groups.sort()
addToGroupList(groups)

def interpolation(d, x):
    return int(d[0][1] + (x - d[0][0]) * ((d[1][1] - d[0][1])/(d[1][0] - d[0][0])))

def getColour(maxCount,minCount,value):
	max=ImageColor.getcolor("#D5E8D4", "RGB")
	min=ImageColor.getcolor("#DAE8FC", "RGB")	
	r=[[maxCount,max[0]],[minCount,min[0]]]
	r=interpolation(r, value)
	g=[[maxCount,max[1]],[minCount,min[1]]]
	g=interpolation(g, value)
	b=[[maxCount,max[2]],[minCount,min[2]]]
	b=interpolation(b, value)
	value=tuple([r,g,b])
	value='#%02x%02x%02x' % value
	return value



people={}
fontSize=250
penwidth=8
coAuthorThreshold=2 # At least 3 papers

def sanitizeName(x):
	return x.replace(" ","_").replace(".","").replace("-","")

line='digraph G {\ngraph [fontsize='+str(fontSize)+', nodesep="1.5"];\nratio="fill";\nsize="11.0,8.50!";\nmargin=0.0;\npenwidth='+str(2*penwidth)+';\nnode [shape=record,style=filled];\ncompound=true;\nrankdir=LR;\n'

lineCandidates={}

for x in coauthorList:
	if(coauthorList[x]>coAuthorThreshold): 
		y=x.split("_")
		for p in y:
			if p not in people:
				k=sanitizeName(p)
				people[p]=k+' [label="<n>'+p+'|'+str(authorList[p])+'" fillcolor = "'+getColour(maxCount,minCount,authorList[p])+'", width=40, height=15, fixedsize=true, fontsize='+str(fontSize)+', penwidth='+str(penwidth)+' ];'
		lineCandidates[x]=sanitizeName(y[0])+":n -> "+sanitizeName(y[1])+':n [color="blue", label='+str(coauthorList[x])+', arrowhead=none, fontsize='+str(2*fontSize)+', penwidth='+str(penwidth)+' ];'
		
def sortAffiliatedByCount(c):
  return -authorList[c]		
	
#Print the affiliated people
for a in peopleOfAffiliation:
	line=line+"subgraph cluster_"+sanitizeName(a)+" {\n"
	line=line+'graph [fontsize=250, nodesep="1.5"];\n'
	line=line+'margin=500;\n'
	line=line+'label="'+a+'"\n'	
	a=peopleOfAffiliation[a]
	#print(a)
	a.sort(key=sortAffiliatedByCount)
	#print(a)
	for p in a:
		line=line+people[p]+"\n"
		people.pop(p)
	line=line+"}\n"



#Print the rest of the people
for p in people:
	line=line+people[p]+"\n"

#Find the max edge
maxEdge=0
for l in coauthorList:
	maxEdge=max(maxEdge,coauthorList[l])

# Reverse the list
reverseCoauthorList={}

for l in coauthorList:
	if(coauthorList[l]>coAuthorThreshold):
		if coauthorList[l] in reverseCoauthorList:
			reverseCoauthorList[coauthorList[l]].append(l)
		else:
			reverseCoauthorList[coauthorList[l]]=[l]


#print(reverseCoauthorList)


# Add edges in the decending order
authorsOnBoard=[]
edgeCandidates=[]

def sortByCount(c):
  return -authorList[c.split("_")[0]]

def reOrderCandidates(candidates):
	cand=[]
	for c in candidates:
		cs=c.split("_")
		if(authorList[cs[1]]>authorList[cs[0]]):
			cs.reverse()
		cs="_".join(cs)
		cand.append(cs)
	cand.sort(key=sortByCount)	
	return cand


for i in range(maxEdge, coAuthorThreshold, -1):
	if i in reverseCoauthorList:
		candidates=reverseCoauthorList[i]
		#print(i)
		#print(candidates)
		while(len(candidates)>0):
			added=False				
			for c in candidates:
				cs=c.split("_")
				if(cs[0] in authorsOnBoard and cs[1] in authorsOnBoard): # Both Author 0 and 1 already in graph
					candidates.remove(c)
					added=True				
				elif(cs[0] in authorsOnBoard): # Author 0 already in graph
					ec=c.split("_")
					ec.sort()
					ec="_".join(ec)
					edgeCandidates.append(ec)
					authorsOnBoard.append(cs[1])
					candidates.remove(c)
					added=True				
				elif(cs[1] in authorsOnBoard): # Author 1 already in graph
					ec=c.split("_")
					ec.sort()
					ec="_".join(ec)
					edgeCandidates.append(ec)
					authorsOnBoard.append(cs[0])
					candidates.remove(c)
					added=True
			if(not added): # No edges were added so far. So add the first one in the list.
				ec=candidates[0].split("_")
				ec.sort()
				ec="_".join(ec)				
				edgeCandidates.append(ec)
				cs=candidates[0].split("_")
				authorsOnBoard.append(cs[0])
				authorsOnBoard.append(cs[1])
				candidates.remove(candidates[0])
			candidates=reOrderCandidates(candidates)
#print(authorsOnBoard)
#print(edgeCandidates)

#Print the rest of the lines
for l in edgeCandidates:
	if(coauthorList[l]>coAuthorThreshold):
		line=line+lineCandidates[l]+"\n"


line=line+"}"


f = open("authorGraph.dot", "w")
f.write(line)
f.close()

==> images/downloadACLabstracts.py <==
import requests

path="D:/Google Drive/Research/ACL Sinhala Paper/"
urlPath=path+"ACL_URLs.txt"
f = open(urlPath, "r", encoding="utf-8")

for x in f:
	x=x.strip()
	print(x)
	h=requests.get(x.strip()+"/")
	h=h.text
	print(h)
	exit()
